SegNeRF: 3D Part Segmentation with Neural Radiance Fields

Recent advances in Neural Radiance Fields (NeRF) boast impressive performances for generative tasks such as novel view synthesis and 3D reconstruction. Methods based on neural radiance fields are able to represent the 3D world implicitly by relying exclusively on posed images. Yet, they have seldom been explored in the realm of discriminative tasks such as 3D part segmentation. In this work, we attempt to bridge that gap by proposing SegNeRF: a neural field representation that integrates a semantic field along with the usual radiance field. SegNeRF inherits from previous works the ability to perform novel view synthesis and 3D reconstruction, and enables 3D part segmentation from a few images. Our extensive experiments on PartNet show that SegNeRF is capable of simultaneously predicting geometry, appearance, and semantic information from posed images, even for unseen objects. The predicted semantic fields allow SegNeRF to achieve an average mIoU of $\textbf{30.30%}$ for 2D novel view segmentation, and $\textbf{37.46%}$ for 3D part segmentation, boasting competitive performance against point-based methods by using only a few posed images. Additionally, SegNeRF is able to generate an explicit 3D model from a single image of an object taken in the wild, with its corresponding part segmentation.

==> results/data_csv.py <==
import pandas as pd 
import wandb
import numpy as np

api = wandb.Api()

segnerf_runs = [api.runs("zarzarj" + "/" + "SegNeRF-train", per_page=5000),
            api.runs("segnerf" + "/" + "SegNeRF-train", per_page=5000),
            ]
cats = [
        "Chair",
        "Table",

        # "Lamp",
        "Vase",
        "Display",
        "Clock",

        "Faucet",
        "Bottle",
        "Bed",
        "Knife",

        "Microwave",
        "Dishwasher",
        "Earphone",

        "TrashCan",
        "StorageFurniture",
        "Avg"
]
cats = [c.lower() for c in cats]
cat_map = {k:i for i, k in enumerate(cats)}

model_list = ['SegNerf', 'UniSeg', 'PixelNerf']
metric_list = ['3D_miou_max_level_3', '3D_miou_max_level_1', 'step_max_level_3', 'step_max_level_1']


tables = {}
for runs in segnerf_runs:
    for run in runs: 
        summary = run.summary
        if 'val/step' not in summary: continue
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if 'category' not in conf: continue
        category = conf['category']
        if category not in cats: continue
        cat_idx = cat_map[category]
        level = conf['level']
        # if f'step_val_level_{level}' in tables:
        #     if model_name in tables[f'step_val_level_{level}']:
        #         # print(tables[f'step_val_level_{level}'][model_name][cat_idx])
        #         if summary['val/step'] < tables[f'step_val_level_{level}'][model_name][cat_idx] * 10000:
        #             # print("skip", summary['val/step'] )
        #             continue
        
        for k, v in summary.items():
            if 'val/' in k:
                if type(v) is not wandb.old.summary.SummarySubDict:
                    v = {'max':v}
                for item_k, item_v in v.items():
                    data_n = k.replace('val/', '') +  f'_{item_k}_level_{level}'
                    if data_n not in metric_list: continue
                    if data_n not in tables:
                        tables[data_n] = {}
                    if model_name not in tables[data_n]:
                        if item_k == 'max':
                            tables[data_n][model_name] = np.full(len(cats), -np.inf)
                        else:
                            tables[data_n][model_name] = np.full(len(cats), np.inf)
                    # import pdb; pdb.set_trace()
                    if 'step' in data_n:
                        item_v /= 10000
                    else:
                        item_v *= 100
                    if item_k == 'max':
                        tables[data_n][model_name][cat_idx] = max(tables[data_n][model_name][cat_idx], item_v)
                    else:
                        tables[data_n][model_name][cat_idx] = min(tables[data_n][model_name][cat_idx], item_v)



miou_3d_runs = [api.runs("segnerf" + "/" + "PN", per_page=5000),
                api.runs("segnerf" + "/" + "CloserLook3D-pytorch_function", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval_3d", per_page=5000),
               ]
model_list = ['pointnet', 'pointnet2', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
              'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
model_list_map = {'pointnet': 'PointNet',
                  'pointnet2': 'PointNet++',

                    }
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map:
            model_name = model_list_map[model_name]
        if model_name not in tables['3D_miou_max_level_3']:
            tables['3D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_miou_epoch' in summary:
                v = summary['pred_miou_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    v *= 100
                    cat_idx = cat_map[k.lower()]
                    tables['3D_miou_max_level_3'][model_name][cat_idx] = max(tables['3D_miou_max_level_3'][model_name][cat_idx], v)

# tables['3D_miou_max_level_3']['MV (1)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['MV (2)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['MV (4)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['MV (250)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['SegNerf (2)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['SegNerf (4)'] = np.full(len(cats), -np.inf)
# tables['3D_miou_max_level_3']['SegNerf (4)'] = np.full(len(cats), -np.inf)
# methods_3d_order=['PointNet', 'PointNet++', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (250)', 'SegNerf', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg']
methods_3d_order=['PointNet', 'PointNet++', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
                  'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                  'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
tables['3D_miou_max_level_3'] = {k:tables['3D_miou_max_level_3'][k] for k in methods_3d_order}


# import pdb; pdb.set_trace()
rec_3d_runs = [
                api.runs("segnerf" + "/" + "softras", per_page=5000),
                api.runs("segnerf" + "/" + "differentiable_volumetric_rendering", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval_3d_dense", per_page=5000),
              ]
# rec_3d_metric_list = ['3D_L2_chamfer', '3D_L1_chamfer', '3D_L2_f_tau', '3D_L1_f_tau']
rec_3d_metric_list = ['3D_L2_chamfer_min', '3D_L2_f_tau_max', '3D_L2_p_tau_max', '3D_L2_r_tau_max']
model_list = ['DVR', 'softras', 'SegNerf', 'UniSeg', 'PixelNerf']

rec_metrics_init = np.full(len(cats) * len(rec_3d_metric_list), -np.inf)
for i, metric in enumerate(rec_3d_metric_list):
    if 'min' in metric:
        rec_metrics_init[i*len(cats):(i+1)*len(cats)] = np.inf
rec_tables = {}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            # if name.split('_')[-1] != 'postprocess1.1': continue
            if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):
            if '3D_rec' not in rec_tables:
                rec_tables['3D_rec'] = {}
                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec']:
                        rec_tables['3D_rec'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec']:
                    rec_tables['3D_rec'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = max(rec_tables['3D_rec'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = min(rec_tables['3D_rec'][model_name][met_cat_idx], v)

methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
                    'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
                    'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    ]
rec_tables['3D_rec'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}

seg_2d_runs = [
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval", per_page=5000),
                
            ]
model_list = ['DeepLabv3', 'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'SegNerf (SameSrc)',
              'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)', 'UniSeg (SameSrc)']
for runs in seg_2d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        sn = name.split('_')
        if 'mv' not in sn and len(sn) == 3:
            model_name = 'DeepLabv3'
        else:
            model_name = sn[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                if 'img' in sn[3]:
                    num_imgs = sn[-1].replace('img','').replace('s','')
                else:
                    num_imgs = 'SameSrc'
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if '2D_miou_max_level_3' not in tables: tables['2D_miou_max_level_3'] = {}
        if model_name not in tables['2D_miou_max_level_3']:
            tables['2D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'DeepLabv3' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'val_miou' in summary:
                v = summary['val_miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)

methods_2d_order=['DeepLabv3', 'SegNerf (1)', 'UniSeg (1)',
                  'SegNerf (2)', 'UniSeg (2)',
                  'SegNerf (4)','UniSeg (4)',
                  'SegNerf (SameSrc)', 'UniSeg (SameSrc)'
                 ]
tables[f'2D_miou_max_level_3'] = {k:tables[f'2D_miou_max_level_3'][k] for k in methods_2d_order}

cats[1] = "tables"

for table_name, table in tables.items():
    for method in table.keys():
        try:
            table[method][cat_map['avg']] = table[method][~np.isinf(table[method])].mean()
        except:
            pass
    runs_df = pd.DataFrame.from_dict(data=table, columns=cats, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}.csv", float_format='%.2f', index_label='Name')

rec_columns = []
for m in range(len(rec_3d_metric_list)):
    metric = rec_3d_metric_list[m].split('_')[2]
    rec_columns.extend([c+metric for c in cats])

for table_name, table in rec_tables.items():
    runs_df = pd.DataFrame.from_dict(data=table, columns=rec_columns, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}.csv", float_format='%.2f', index_label='Name')

==> results/data_csv2.py <==
import pandas as pd 
import wandb
import numpy as np

api = wandb.Api()
cats = [
        "Chair",
        "Table",

        # "Lamp",
        "Vase",
        "Display",
        "Clock",

        "Faucet",
        "Bottle",
        "Bed",
        "Knife",

        "Microwave",
        "Dishwasher",
        "Earphone",

        "TrashCan",
        "StorageFurniture",
        "Avg"
]
cats = [c.lower() for c in cats]
cat_map = {k:i for i, k in enumerate(cats)}

miou_3d_runs = [api.runs("segnerf" + "/" + "PN", per_page=5000),
                api.runs("segnerf" + "/" + "CloserLook3D-pytorch_function", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF_3d_val", per_page=5000),
               ]
model_list = ['pointnet', 'pointnet2', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
              'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
model_list_map = {'pointnet': 'PointNet',
                  'pointnet2': 'PointNet++',

                    }
tables = {'3D_miou_max_level_3':{}}
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        # print(summary[])
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map:
            model_name = model_list_map[model_name]
        if model_name not in tables['3D_miou_max_level_3']:
            tables['3D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_miou_epoch' in summary:
                v = summary['pred_miou_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    v *= 100
                    cat_idx = cat_map[k.lower()]
                    tables['3D_miou_max_level_3'][model_name][cat_idx] = max(tables['3D_miou_max_level_3'][model_name][cat_idx], v)

methods_3d_order=['PointNet', 'PointNet++', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
                  'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)']
tables['3D_miou_max_level_3'] = {k:tables['3D_miou_max_level_3'][k] for k in methods_3d_order}


# import pdb; pdb.set_trace()
rec_3d_runs = [
                api.runs("segnerf" + "/" + "softras", per_page=5000),
                api.runs("segnerf" + "/" + "differentiable_volumetric_rendering", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval_3d_dense", per_page=5000),
              ]
# rec_3d_metric_list = ['3D_L2_chamfer', '3D_L1_chamfer', '3D_L2_f_tau', '3D_L1_f_tau']
rec_3d_metric_list = ['3D_L2_chamfer_min', '3D_L2_f_tau_max', '3D_L2_p_tau_max', '3D_L2_r_tau_max']
model_list = ['DVR', 'softras', 'SegNerf', 'UniSeg', 'PixelNerf']

rec_metrics_init = np.full(len(cats) * len(rec_3d_metric_list), -np.inf)
for i, metric in enumerate(rec_3d_metric_list):
    if 'min' in metric:
        rec_metrics_init[i*len(cats):(i+1)*len(cats)] = np.inf

rec_tables = {'3D_rec': {}}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            # if name.split('_')[-1] != 'postprocess1.1': continue
            if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec']:
                        rec_tables['3D_rec'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec']:
                    rec_tables['3D_rec'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = max(rec_tables['3D_rec'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = min(rec_tables['3D_rec'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
rec_tables['3D_rec']['PixelNerf'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['SegNerf (Ours)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 

methods_rec_order=['softras', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}


rec_tables['3D_rec_postprocess'] = {}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            if name.split('_')[-1] != 'postprocess1.1': continue
            # if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec_postprocess']:
                        rec_tables['3D_rec_postprocess'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec_postprocess']:
                    rec_tables['3D_rec_postprocess'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
rec_tables['3D_rec_postprocess']['PixelNerf'] = rec_tables['3D_rec_postprocess']['PixelNerf (1) (d)'] 
rec_tables['3D_rec_postprocess']['SegNerf (Ours)'] = rec_tables['3D_rec_postprocess']['SegNerf (1) (d+s)'] 

methods_rec_order=['softras', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec_postprocess'] = {k:rec_tables['3D_rec_postprocess'][k] for k in methods_rec_order}


seg_2d_runs = [
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval", per_page=5000),
                api.runs("segnerf" + "/" + "semantic_scene_representations", per_page=5000),
            ]
model_list = ['DeepLabv3', 'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'SegNerf (SameSrc)',
              'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)', 'UniSeg (SameSrc)', 'Semantic SRN', 'PixelLab']

tables['2D_miou_max_level_3'] = {}
for runs in seg_2d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        sn = name.split('_')
        if 'plab' in sn:
            model_name = 'PixelLab'
        elif 'cmap' in sn:
            model_name = 'Semantic SRN'
        elif 'mv' not in sn and len(sn) == 3:
            model_name = 'DeepLabv3'
        else:
            model_name = sn[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                if 'img' in sn[3]:
                    num_imgs = sn[-1].replace('img','').replace('s','')
                else:
                    num_imgs = 'SameSrc'
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name not in tables['2D_miou_max_level_3']:
            tables['2D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if  model_name == 'DeepLabv3' or model_name == 'PixelLab':
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'val_miou' in summary:
                v = summary['val_miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif model_name == 'Semantic SRN':
            cat = sn[1].lower()
            level = sn[3].replace('l','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)

tables[f'2D_miou_max_level_3']['SegNerf (Ours)'] = tables[f'2D_miou_max_level_3']['SegNerf (1)']

methods_2d_order=['DeepLabv3', 'PixelLab', 'Semantic SRN', 'SegNerf (Ours)',
                  'SegNerf (SameSrc)'
                 ]
tables[f'2D_miou_max_level_3'] = {k:tables[f'2D_miou_max_level_3'][k] for k in methods_2d_order}



cats[1] = "tables"

for table_name, table in tables.items():
    for method in table.keys():
        try:
            table[method][cat_map['avg']] = table[method][~np.isinf(table[method])].mean()
        except:
            pass
    runs_df = pd.DataFrame.from_dict(data=table, columns=cats, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}.csv", float_format='%.2f', index_label='Name')

rec_columns = []
for m in range(len(rec_3d_metric_list)):
    metric = rec_3d_metric_list[m].split('_')[2]
    rec_columns.extend([c+metric for c in cats])

for table_name, table in rec_tables.items():
    runs_df = pd.DataFrame.from_dict(data=table, columns=rec_columns, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}.csv", float_format='%.2f', index_label='Name')

==> results/data_csv_supp.py <==
import pandas as pd 
import wandb
import numpy as np

api = wandb.Api()
cats = [
        "Chair",
        "Table",

        # "Lamp",
        "Vase",
        "Display",
        "Clock",

        "Faucet",
        "Bottle",
        "Bed",
        "Knife",

        "Microwave",
        "Dishwasher",
        "Earphone",

        "TrashCan",
        "StorageFurniture",
        "Avg"
]
cats = [c.lower() for c in cats]
cat_map = {k:i for i, k in enumerate(cats)}

miou_3d_runs = [api.runs("segnerf" + "/" + "PN_val", per_page=5000),
                # api.runs("segnerf" + "/" + "PosPool_test", per_page=5000),
                # api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_3d_val", per_page=5000),
                api.runs("segnerf" + "/" + "CloserLook3D-pytorch_function", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
               ]
rec_3d_runs = [
                # api.runs("segnerf" + "/" + "softras_test", per_page=5000),
                # api.runs("segnerf" + "/" + "DRV_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SegNerf_3d_dense_test", per_page=5000),
                api.runs("segnerf" + "/" + "softras_val", per_page=5000),
                api.runs("segnerf" + "/" + "differentiable_volumetric_rendering", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_3d_dense_val", per_page=5000),
              ]
seg_2d_runs = [
                # api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SegNerf_2d_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SRN_test", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_val", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_2d_val", per_page=5000),
                api.runs("segnerf" + "/" + "semantic_scene_representations", per_page=5000),
            ]

model_list = ['pointnet', 'pointnet2', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
              'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
model_list_map = {'pointnet': 'PointNet',
                  'pointnet2': 'PointNet++',

                    }
tables = {}
tables['3D_macc_max_level_3'] = {}
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        # print(summary[])
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map:
            model_name = model_list_map[model_name]
        if model_name not in tables['3D_macc_max_level_3']:
            tables['3D_macc_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_macc_epoch' in summary:
                v = summary['pred_macc_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_macc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_macc_max_level_3'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'macc' in summary:
                v = summary['macc'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_macc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_macc_max_level_3'][model_name][cat_idx], v)
        elif 'PointNet' in model_name:
            for k, v in summary.items():
                if k.split('_')[0].lower() in cats:
                    # print(k, v)
                    if 'macc' in k:
                        v *= 100
                        cat_idx = cat_map[k.split('_')[0].lower()]
                        tables[f'3D_macc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_macc_max_level_3'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    try:
                        v = v['macc']
                        v *= 100
                        cat_idx = cat_map[k.lower()]
                        tables['3D_macc_max_level_3'][model_name][cat_idx] = max(tables['3D_macc_max_level_3'][model_name][cat_idx], v)
                    except:
                        pass

tables['3D_acc_max_level_3'] = {}
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        # print(summary[])
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map: model_name = model_list_map[model_name]
        if model_name not in tables['3D_acc_max_level_3']:
            tables['3D_acc_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_acc_epoch' in summary:
                v = summary['pred_acc_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_acc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_acc_max_level_3'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'acc' in summary:
                v = summary['acc'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_acc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_acc_max_level_3'][model_name][cat_idx], v)
        elif 'PointNet' in model_name:
            for k, v in summary.items():
                if k.split('_')[0].lower() in cats:
                    if 'acc' in k:
                        v *= 100
                        cat_idx = cat_map[k.split('_')[0].lower()]
                        tables[f'3D_acc_max_level_3'][model_name][cat_idx] = max(tables[f'3D_acc_max_level_3'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    try:
                        v = v['acc']
                        v *= 100
                        cat_idx = cat_map[k.lower()]
                        tables['3D_acc_max_level_3'][model_name][cat_idx] = max(tables['3D_acc_max_level_3'][model_name][cat_idx], v)
                    except:
                        pass

methods_3d_order=[
                  'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
                  'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                  'PointNet', 'PointNet++', 'PosPool', 
                  ]

tables['3D_acc_max_level_3'] = {k:tables['3D_acc_max_level_3'][k] for k in methods_3d_order}
tables['3D_macc_max_level_3'] = {k:tables['3D_macc_max_level_3'][k] for k in methods_3d_order}

# import pdb; pdb.set_trace()

# rec_3d_metric_list = ['3D_L2_chamfer', '3D_L1_chamfer', '3D_L2_f_tau', '3D_L1_f_tau']
rec_3d_metric_list = ['3D_L2_chamfer_min', '3D_L2_f_tau_max', '3D_L2_p_tau_max', '3D_L2_r_tau_max']
model_list = ['DVR', 'softras', 'SegNerf', 'UniSeg', 'PixelNerf']

rec_metrics_init = np.full(len(cats) * len(rec_3d_metric_list), -np.inf)
for i, metric in enumerate(rec_3d_metric_list):
    if 'min' in metric:
        rec_metrics_init[i*len(cats):(i+1)*len(cats)] = np.inf

rec_tables = {'3D_rec': {}}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            # if name.split('_')[-1] != 'postprocess1.1': continue
            if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec']:
                        rec_tables['3D_rec'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec']:
                    rec_tables['3D_rec'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = max(rec_tables['3D_rec'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = min(rec_tables['3D_rec'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
missing = ['PixelNerf (1) (d)', 'PixelNerf (2) (d)', 'PixelNerf (4) (d)',
            'SegNerf (1) (d+s)','SegNerf (2) (d+s)', 'SegNerf (4) (d+s)',
            'UniSeg (1) (d+s)','UniSeg (2) (d+s)', 'UniSeg (4) (d+s)',
            'softras', 'DVR']
for m in missing:
    if m not in rec_tables['3D_rec']:
        rec_tables['3D_rec'][m]  = np.full(len(cats)*4, -np.inf)

rec_tables['3D_rec']['PixelNerf'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['SegNerf (Ours)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 



rec_tables['3D_rec']['PixelNeRF (1)'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['PixelNeRF (2)'] = rec_tables['3D_rec']['PixelNerf (2) (d)'] 
rec_tables['3D_rec']['PixelNeRF (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 
rec_tables['3D_rec']['SegNeRF (1)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 
rec_tables['3D_rec']['SegNeRF (2)'] = rec_tables['3D_rec']['SegNerf (2) (d+s)'] 
rec_tables['3D_rec']['SegNeRF (4)'] = rec_tables['3D_rec']['SegNerf (4) (d+s)'] 
rec_tables['3D_rec']['UniSeg (1)'] = rec_tables['3D_rec']['UniSeg (1) (d+s)'] 
rec_tables['3D_rec']['UniSeg (2)'] = rec_tables['3D_rec']['UniSeg (2) (d+s)'] 
rec_tables['3D_rec']['UniSeg (4)'] = rec_tables['3D_rec']['UniSeg (4) (d+s)'] 
rec_tables['3D_rec']['SoftRas (1)'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['SoftRas'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['DVR (1)'] = rec_tables['3D_rec']['DVR'] 
# rec_tables['3D_rec']['PixelNerf (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 

# methods_rec_order=['SegNeRF (1)', 'PixelNeRF (1)', 'SegNeRF (2)',
#                     'PixelNeRF (2)', 'SegNeRF (4)', 'PixelNeRF (4)'
#                   ]
methods_rec_order=['SegNeRF (1)', 'UniSeg (1)', 'PixelNeRF (1)', 'SegNeRF (2)', 'UniSeg (2)',
                    'PixelNeRF (2)', 'SegNeRF (4)', 'UniSeg (4)', 'PixelNeRF (4)'
                  ]
# rec_tables['3D_rec_num'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}

# rec_tables['3D_rec_uniseg'] = {k:rec_tables['3D_rec'][k] for k in uniseg_order}

# methods_rec_order=['SoftRas', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}


cats[1] = "tables"

# for table_name, table in tables.items():
#     # print(table_name)
#     # if table_name == '2D_uniseg': import pdb; pdb.set_trace()
#     # if table_name != '2D_miou_max_level_3': continue
#     for method in table.keys():

#         try:
#             table[method][cat_map['avg']] = table[method][~np.isinf(table[method])].mean()
#         except:
#             pass
#     runs_df = pd.DataFrame.from_dict(data=table, columns=cats, orient='index')
#     # import pdb; pdb.set_trace()
#     runs_df.to_csv(f"{table_name}_supp.csv", float_format='%.2f', index_label='Name')


rec_columns = []
for m in range(len(rec_3d_metric_list)):
    metric = rec_3d_metric_list[m].split('_')[2]
    rec_columns.extend([c+metric for c in cats])

for table_name, table in rec_tables.items():
    for method in table.keys():
        avg_idx = cat_map['avg']+1
        # try:
        # import pdb; pdb.set_trace()
        table[method][avg_idx-1] = table[method][:avg_idx][~np.isinf(table[method][:avg_idx])].mean()
        table[method][avg_idx*2-1] = table[method][avg_idx:avg_idx*2][~np.isinf(table[method][avg_idx:avg_idx*2])].mean()
        table[method][avg_idx*3-1] = table[method][avg_idx*2:avg_idx*3][~np.isinf(table[method][avg_idx*2:avg_idx*3])].mean()
        table[method][avg_idx*4-1] = table[method][avg_idx*3:avg_idx*4][~np.isinf(table[method][avg_idx*3:avg_idx*4])].mean()
        # except:
        #     pass

    runs_df = pd.DataFrame.from_dict(data=table, columns=rec_columns, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}_supp.csv", float_format='%.2f', index_label='Name')

==> results/data_csv_test.py <==
import pandas as pd 
import wandb
import numpy as np

api = wandb.Api()
cats = [
        "Chair",
        "Table",

        # "Lamp",
        "Vase",
        "Display",
        "Clock",

        "Faucet",
        "Bottle",
        "Bed",
        "Knife",

        "Microwave",
        "Dishwasher",
        "Earphone",

        "TrashCan",
        "StorageFurniture",
        "Avg"
]
cats = [c.lower() for c in cats]
cat_map = {k:i for i, k in enumerate(cats)}

miou_3d_runs = [api.runs("segnerf" + "/" + "PN_test", per_page=5000),
                api.runs("segnerf" + "/" + "PosPool_test", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_3d_test", per_page=5000),
               ]
seg_2d_runs = [
                api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_2d_test", per_page=5000),
                api.runs("segnerf" + "/" + "SRN_test", per_page=5000),
            ]
rec_3d_runs = [
                api.runs("segnerf" + "/" + "softras_test", per_page=5000),
                api.runs("segnerf" + "/" + "DRV_test", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_3d_dense_test", per_page=5000),
              ]
model_list = ['pointnet', 'pointnet2', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
              'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
model_list_map = {'pointnet': 'PointNet',
                  'pointnet2': 'PointNet++',

                    }
tables = {'3D_miou_max_level_3':{}}
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        # print(summary[])
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map:
            model_name = model_list_map[model_name]
        if model_name not in tables['3D_miou_max_level_3']:
            tables['3D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_miou_epoch' in summary:
                v = summary['pred_miou_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    v *= 100
                    cat_idx = cat_map[k.lower()]
                    tables['3D_miou_max_level_3'][model_name][cat_idx] = max(tables['3D_miou_max_level_3'][model_name][cat_idx], v)

methods_3d_order=[
                  'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
                  'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                  'PointNet', 'PointNet++', 'PosPool', 
                  ]
uniseg_order = ['SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                    'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
for m in uniseg_order:
    if m not in tables['3D_miou_max_level_3']:
        tables['3D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables['3D_uniseg'] = {k:tables['3D_miou_max_level_3'][k] for k in uniseg_order}
tables['3D_miou_max_level_3'] = {k:tables['3D_miou_max_level_3'][k] for k in methods_3d_order}


# import pdb; pdb.set_trace()

# rec_3d_metric_list = ['3D_L2_chamfer', '3D_L1_chamfer', '3D_L2_f_tau', '3D_L1_f_tau']
rec_3d_metric_list = ['3D_L2_chamfer_min', '3D_L2_f_tau_max', '3D_L2_p_tau_max', '3D_L2_r_tau_max']
model_list = ['DVR', 'softras', 'SegNerf', 'UniSeg', 'PixelNerf']

rec_metrics_init = np.full(len(cats) * len(rec_3d_metric_list), -np.inf)
for i, metric in enumerate(rec_3d_metric_list):
    if 'min' in metric:
        rec_metrics_init[i*len(cats):(i+1)*len(cats)] = np.inf

rec_tables = {'3D_rec': {}}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            # if name.split('_')[-1] != 'postprocess1.1': continue
            if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec']:
                        rec_tables['3D_rec'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec']:
                    rec_tables['3D_rec'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = max(rec_tables['3D_rec'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = min(rec_tables['3D_rec'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
missing = ['PixelNerf (1) (d)', 'PixelNerf (2) (d)', 'PixelNerf (4) (d)',
            'SegNerf (1) (d+s)','SegNerf (2) (d+s)', 'SegNerf (4) (d+s)',
            'UniSeg (1) (d+s)','UniSeg (2) (d+s)', 'UniSeg (4) (d+s)',
            'softras', 'DVR']
for m in missing:
    if m not in rec_tables['3D_rec']:
        rec_tables['3D_rec'][m]  = np.full(len(cats)*4, -np.inf)

rec_tables['3D_rec']['PixelNerf'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['SegNerf (Ours)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 



rec_tables['3D_rec']['PixelNerf (1)'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['PixelNerf (2)'] = rec_tables['3D_rec']['PixelNerf (2) (d)'] 
rec_tables['3D_rec']['PixelNerf (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 
rec_tables['3D_rec']['SegNerf (1)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 
rec_tables['3D_rec']['SegNerf (2)'] = rec_tables['3D_rec']['SegNerf (2) (d+s)'] 
rec_tables['3D_rec']['SegNerf (4)'] = rec_tables['3D_rec']['SegNerf (4) (d+s)'] 
rec_tables['3D_rec']['UniSeg (1)'] = rec_tables['3D_rec']['UniSeg (1) (d+s)'] 
rec_tables['3D_rec']['UniSeg (2)'] = rec_tables['3D_rec']['UniSeg (2) (d+s)'] 
rec_tables['3D_rec']['UniSeg (4)'] = rec_tables['3D_rec']['UniSeg (4) (d+s)'] 
rec_tables['3D_rec']['SoftRas (1)'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['SoftRas'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['DVR (1)'] = rec_tables['3D_rec']['DVR'] 
# rec_tables['3D_rec']['PixelNerf (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 

methods_rec_order=['SoftRas (1)', 'DVR (1)', 'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                    'PixelNerf (1)', 'PixelNerf (2)', 'PixelNerf (4)']
rec_tables['3D_rec_num'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}


rec_tables['3D_rec_uniseg'] = {k:rec_tables['3D_rec'][k] for k in uniseg_order}

methods_rec_order=['SoftRas', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}

rec_tables['3D_rec_postprocess'] = {}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            if name.split('_')[-1] != 'postprocess1.1': continue
            # if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec_postprocess']:
                        rec_tables['3D_rec_postprocess'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec_postprocess']:
                    rec_tables['3D_rec_postprocess'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
missing = ['PixelNerf (1) (d)', 'SegNerf (1) (d+s)', 'softras', 'DVR']
for m in missing:
    if m not in rec_tables['3D_rec_postprocess']:
        rec_tables['3D_rec_postprocess'][m]  = np.full(len(cats), -np.inf)
rec_tables['3D_rec_postprocess']['PixelNerf'] = rec_tables['3D_rec_postprocess']['PixelNerf (1) (d)'] 
rec_tables['3D_rec_postprocess']['SegNerf (Ours)'] = rec_tables['3D_rec_postprocess']['SegNerf (1) (d+s)'] 

methods_rec_order=['softras', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec_postprocess'] = {k:rec_tables['3D_rec_postprocess'][k] for k in methods_rec_order}



model_list = ['DeepLabv3', 'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'SegNerf (SameSrc)',
              'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)', 'UniSeg (SameSrc)', 'Semantic SRN', 'PixelLab']

tables['2D_miou_max_level_3'] = {}
for runs in seg_2d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        sn = name.split('_')
        if 'plab' in sn:
            model_name = 'PixelLab'
        elif 'cmap' in sn:
            model_name = 'Semantic SRN'
        elif 'mv' not in sn and len(sn) == 3:
            model_name = 'DeepLabv3'
        else:
            model_name = sn[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                if 'img' in sn[3]:
                    num_imgs = sn[-1].replace('img','').replace('s','')
                else:
                    num_imgs = 'SameSrc'
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name not in tables['2D_miou_max_level_3']:
            tables['2D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if  model_name == 'DeepLabv3' or model_name == 'PixelLab':
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'val_miou' in summary:
                v = summary['val_miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif model_name == 'Semantic SRN':
            cat = sn[1].lower()
            level = sn[3].replace('l','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)

tables[f'2D_miou_max_level_3']['SegNerf (Ours)'] = tables[f'2D_miou_max_level_3']['SegNerf (1)']



for m in uniseg_order:
    if m not in tables['2D_miou_max_level_3']:
        tables['2D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables[f'2D_uniseg'] = {k:tables[f'2D_miou_max_level_3'][k] for k in uniseg_order}


methods_2d_order=[ 'PixelLab', 'Semantic SRN', 'SegNerf (Ours)',
                  'SegNerf (SameSrc)', 'DeepLabv3',
                 ]
for m in methods_2d_order:
    if m not in tables['2D_miou_max_level_3']:
        tables['2D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables[f'2D_miou_max_level_3'] = {k:tables[f'2D_miou_max_level_3'][k] for k in methods_2d_order}


cats[1] = "tables"

for table_name, table in tables.items():
    # print(table_name)
    # if table_name == '2D_uniseg': import pdb; pdb.set_trace()
    for method in table.keys():

        try:
            table[method][cat_map['avg']] = table[method][~np.isinf(table[method])].mean()
        except:
            pass
    runs_df = pd.DataFrame.from_dict(data=table, columns=cats, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}_test.csv", float_format='%.2f', index_label='Name')


rec_columns = []
for m in range(len(rec_3d_metric_list)):
    metric = rec_3d_metric_list[m].split('_')[2]
    rec_columns.extend([c+metric for c in cats])

for table_name, table in rec_tables.items():
    runs_df = pd.DataFrame.from_dict(data=table, columns=rec_columns, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}_test.csv", float_format='%.2f', index_label='Name')

==> results/data_csv_val.py <==
import pandas as pd 
import wandb
import numpy as np

api = wandb.Api()
cats = [
        "Chair",
        "Table",

        # "Lamp",
        "Vase",
        "Display",
        "Clock",

        "Faucet",
        "Bottle",
        "Bed",
        "Knife",

        "Microwave",
        "Dishwasher",
        "Earphone",

        "TrashCan",
        "StorageFurniture",
        "Avg"
]
cats = [c.lower() for c in cats]
cat_map = {k:i for i, k in enumerate(cats)}

miou_3d_runs = [api.runs("segnerf" + "/" + "PN", per_page=5000),
                # api.runs("segnerf" + "/" + "PosPool_test", per_page=5000),
                # api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_3d_val", per_page=5000),
                api.runs("segnerf" + "/" + "CloserLook3D-pytorch_function", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
               ]
rec_3d_runs = [
                # api.runs("segnerf" + "/" + "softras_test", per_page=5000),
                # api.runs("segnerf" + "/" + "DRV_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SegNerf_3d_dense_test", per_page=5000),
                api.runs("segnerf" + "/" + "softras_val", per_page=5000),
                api.runs("segnerf" + "/" + "differentiable_volumetric_rendering", per_page=5000),
                api.runs("segnerf" + "/" + "SegNeRF-eval_3d_dense", per_page=5000),
              ]
seg_2d_runs = [
                # api.runs("segnerf" + "/" + "deeplab_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SegNerf_2d_test", per_page=5000),
                # api.runs("segnerf" + "/" + "SRN_test", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_eval", per_page=5000),
                api.runs("segnerf" + "/" + "deeplab_val", per_page=5000),
                api.runs("segnerf" + "/" + "SegNerf_2d_val", per_page=5000),
                api.runs("segnerf" + "/" + "semantic_scene_representations", per_page=5000),
            ]

model_list = ['pointnet', 'pointnet2', 'PosPool', 'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
              'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)']
model_list_map = {'pointnet': 'PointNet',
                  'pointnet2': 'PointNet++',

                    }
tables = {'3D_miou_max_level_3':{}}
for runs in miou_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        # print(summary[])
        sn = name.split('_')
        if len(sn) >= 3 and sn[2] == 'mv':
            num_imgs = sn[-1].replace('img','').replace('s','')
            model_name = f'MV ({num_imgs})'
        else:
            model_name = name.split('_')[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                num_imgs = sn[-1].replace('img','').replace('s','')
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name in model_list_map:
            model_name = model_list_map[model_name]
        if model_name not in tables['3D_miou_max_level_3']:
            tables['3D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if 'MV' in model_name:
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'pred_miou_epoch' in summary:
                v = summary['pred_miou_epoch'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif 'SegNerf' in model_name or 'UniSeg' in model_name:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'3D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'3D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            for k, v in summary.items():
                if k.lower() in cats:
                    v *= 100
                    cat_idx = cat_map[k.lower()]
                    tables['3D_miou_max_level_3'][model_name][cat_idx] = max(tables['3D_miou_max_level_3'][model_name][cat_idx], v)

methods_3d_order=[
                  'MV (1)', 'MV (2)', 'MV (4)', 'MV (25)',
                  'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)',
                  'PointNet', 'PointNet++', 'PosPool', 
                  ]
uniseg_order = ['SegNerf (1)', 'UniSeg (1)', 'SegNerf (2)',
                    'UniSeg (2)', 'SegNerf (4)', 'UniSeg (4)']
for m in uniseg_order:
    if m not in tables['3D_miou_max_level_3']:
        tables['3D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables['3D_uniseg'] = {k:tables['3D_miou_max_level_3'][k] for k in uniseg_order}
tables['3D_miou_max_level_3'] = {k:tables['3D_miou_max_level_3'][k] for k in methods_3d_order}


# import pdb; pdb.set_trace()

# rec_3d_metric_list = ['3D_L2_chamfer', '3D_L1_chamfer', '3D_L2_f_tau', '3D_L1_f_tau']
rec_3d_metric_list = ['3D_L2_chamfer_min', '3D_L2_f_tau_max', '3D_L2_p_tau_max', '3D_L2_r_tau_max']
model_list = ['DVR', 'softras', 'SegNerf', 'UniSeg', 'PixelNerf']

rec_metrics_init = np.full(len(cats) * len(rec_3d_metric_list), -np.inf)
for i, metric in enumerate(rec_3d_metric_list):
    if 'min' in metric:
        rec_metrics_init[i*len(cats):(i+1)*len(cats)] = np.inf

rec_tables = {'3D_rec': {}}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            # if name.split('_')[-1] != 'postprocess1.1': continue
            if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec']:
                        rec_tables['3D_rec'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec']:
                    rec_tables['3D_rec'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = max(rec_tables['3D_rec'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec'][model_name][met_cat_idx] = min(rec_tables['3D_rec'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
missing = ['PixelNerf (1) (d)', 'PixelNerf (2) (d)', 'PixelNerf (4) (d)',
            'SegNerf (1) (d+s)','SegNerf (2) (d+s)', 'SegNerf (4) (d+s)',
            'UniSeg (1) (d+s)','UniSeg (2) (d+s)', 'UniSeg (4) (d+s)',
            'softras', 'DVR']
for m in missing:
    if m not in rec_tables['3D_rec']:
        rec_tables['3D_rec'][m]  = np.full(len(cats)*4, -np.inf)

rec_tables['3D_rec']['PixelNerf'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['SegNerf (Ours)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 



rec_tables['3D_rec']['PixelNerf (1)'] = rec_tables['3D_rec']['PixelNerf (1) (d)'] 
rec_tables['3D_rec']['PixelNerf (2)'] = rec_tables['3D_rec']['PixelNerf (2) (d)'] 
rec_tables['3D_rec']['PixelNerf (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 
rec_tables['3D_rec']['SegNerf (1)'] = rec_tables['3D_rec']['SegNerf (1) (d+s)'] 
rec_tables['3D_rec']['SegNerf (2)'] = rec_tables['3D_rec']['SegNerf (2) (d+s)'] 
rec_tables['3D_rec']['SegNerf (4)'] = rec_tables['3D_rec']['SegNerf (4) (d+s)'] 
rec_tables['3D_rec']['UniSeg (1)'] = rec_tables['3D_rec']['UniSeg (1) (d+s)'] 
rec_tables['3D_rec']['UniSeg (2)'] = rec_tables['3D_rec']['UniSeg (2) (d+s)'] 
rec_tables['3D_rec']['UniSeg (4)'] = rec_tables['3D_rec']['UniSeg (4) (d+s)'] 
rec_tables['3D_rec']['SoftRas (1)'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['SoftRas'] = rec_tables['3D_rec']['softras'] 
rec_tables['3D_rec']['DVR (1)'] = rec_tables['3D_rec']['DVR'] 
# rec_tables['3D_rec']['PixelNerf (4)'] = rec_tables['3D_rec']['PixelNerf (4) (d)'] 

methods_rec_order=['SoftRas (1)', 'DVR (1)', 'SegNerf (1)', 'PixelNerf (1)', 'SegNerf (2)',
                    'PixelNerf (2)', 'SegNerf (4)', 'PixelNerf (4)']
rec_tables['3D_rec_num'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}

rec_tables['3D_rec_uniseg'] = {k:rec_tables['3D_rec'][k] for k in uniseg_order}

methods_rec_order=['SoftRas', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec'] = {k:rec_tables['3D_rec'][k] for k in methods_rec_order}

rec_tables['3D_rec_postprocess'] = {}
for runs in rec_3d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        model_name = name.split('_')[0]
        if model_name not in model_list: continue
        if model_name == 'SegNerf' or model_name == 'UniSeg' or model_name == 'PixelNerf':
            num_imgs = name.split('_')[3].replace('img','').replace('s','')
            model_name = f'{model_name} ({num_imgs})'
            if name.split('_')[-1] != 'postprocess1.1': continue
            # if 'postprocess' in name.split('_')[-1]: continue
        cat = name.split('_')[1].lower()
        if cat not in cats: continue
        cat_idx = cat_map[cat]
        for i, metric in enumerate(rec_3d_metric_list):                
            if 'SegNerf' in model_name or 'UniSeg' in model_name or 'PixelNerf' in model_name:
                for pref in ['den_', 'den_seg_']:
                    if pref == 'den_seg_':
                        cur_model_name = model_name + ' (d+s)'
                    else:
                        cur_model_name = model_name + ' (d)'
                    if cur_model_name not in rec_tables['3D_rec_postprocess']:
                        rec_tables['3D_rec_postprocess'][cur_model_name] = rec_metrics_init.copy()
                    if pref+metric[:-4] not in summary: continue
                    v = summary[pref+metric[:-4]]
                    if v == 'NaN': continue
                    v*=100
                    met_cat_idx = i*len(cats) + cat_idx
                    # print(cur_model_name, v)
                    if 'max' in metric:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
                    else:
                        rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][cur_model_name][met_cat_idx], v)
            else:
                if model_name not in rec_tables['3D_rec_postprocess']:
                    rec_tables['3D_rec_postprocess'][model_name] = rec_metrics_init.copy()
                if metric[:-4] not in summary: continue
                v = summary[metric[:-4]]
                if v == 'NaN': continue
                # if 'chamfer' not in metric: v*= 100
                v*=100
                met_cat_idx = i*len(cats) + cat_idx
                if 'max' in metric:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = max(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)
                else:
                    rec_tables['3D_rec_postprocess'][model_name][met_cat_idx] = min(rec_tables['3D_rec_postprocess'][model_name][met_cat_idx], v)

# methods_rec_order=['softras', 'DVR', 'SegNerf (1) (d)', 'SegNerf (1) (d+s)', 'UniSeg (1) (d)', 'UniSeg (1) (d+s)', 'PixelNerf (1) (d)', 'PixelNerf (1) (d+s)',
#                     'SegNerf (2) (d)', 'SegNerf (2) (d+s)', 'UniSeg (2) (d)', 'UniSeg (2) (d+s)', 'PixelNerf (2) (d)', 'PixelNerf (2) (d+s)',
#                     'SegNerf (4) (d)', 'SegNerf (4) (d+s)', 'UniSeg (4) (d)', 'UniSeg (4) (d+s)', 'PixelNerf (4) (d)', 'PixelNerf (4) (d+s)',
                    # ]
missing = ['PixelNerf (1) (d)', 'SegNerf (1) (d+s)', 'softras', 'DVR']
for m in missing:
    if m not in rec_tables['3D_rec_postprocess']:
        rec_tables['3D_rec_postprocess'][m]  = np.full(len(cats), -np.inf)
rec_tables['3D_rec_postprocess']['PixelNerf'] = rec_tables['3D_rec_postprocess']['PixelNerf (1) (d)'] 
rec_tables['3D_rec_postprocess']['SegNerf (Ours)'] = rec_tables['3D_rec_postprocess']['SegNerf (1) (d+s)'] 

methods_rec_order=['softras', 'DVR', 'PixelNerf', 'SegNerf (Ours)']
rec_tables['3D_rec_postprocess'] = {k:rec_tables['3D_rec_postprocess'][k] for k in methods_rec_order}



model_list = ['DeepLabv3', 'SegNerf (1)', 'SegNerf (2)', 'SegNerf (4)', 'SegNerf (SameSrc)',
              'UniSeg (1)', 'UniSeg (2)', 'UniSeg (4)', 'UniSeg (SameSrc)', 'Semantic SRN', 'PixelLab']

tables['2D_miou_max_level_3'] = {}
for runs in seg_2d_runs:
    for run in runs: 
        summary = run.summary
        conf = run.config
        name = run.name
        sn = name.split('_')
        if 'plab' in sn:
            model_name = 'PixelLab'
        elif 'cmap' in sn:
            model_name = 'Semantic SRN'
        elif 'mv' not in sn and len(sn) == 3:
            model_name = 'DeepLabv3'
        else:
            model_name = sn[0]
            if model_name == 'SegNerf' or model_name == 'UniSeg':
                if 'img' in sn[3]:
                    num_imgs = sn[-1].replace('img','').replace('s','')
                else:
                    num_imgs = 'SameSrc'
                model_name = f'{model_name} ({num_imgs})'
        if model_name not in model_list: continue
        if model_name not in tables['2D_miou_max_level_3']:
            tables['2D_miou_max_level_3'][model_name] = np.full(len(cats), -np.inf)
        if  model_name == 'DeepLabv3' or model_name == 'PixelLab':
            cat = sn[0].lower()
            level = sn[1].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'val_miou' in summary:
                v = summary['val_miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        elif model_name == 'Semantic SRN':
            cat = sn[1].lower()
            level = sn[3].replace('l','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)
        else:
            cat = sn[1].lower()
            level = sn[2].replace('lv','')
            # import pdb; pdb.set_trace()
            if cat in cats and 'miou' in summary:
                v = summary['miou'] * 100
                cat_idx = cat_map[cat]
                tables[f'2D_miou_max_level_{level}'][model_name][cat_idx] = max(tables[f'2D_miou_max_level_{level}'][model_name][cat_idx], v)

tables[f'2D_miou_max_level_3']['SegNerf (Ours)'] = tables[f'2D_miou_max_level_3']['SegNerf (1)']



for m in uniseg_order:
    if m not in tables['2D_miou_max_level_3']:
        tables['2D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables[f'2D_uniseg'] = {k:tables[f'2D_miou_max_level_3'][k] for k in uniseg_order}


methods_2d_order=[ 'PixelLab', 'Semantic SRN', 'SegNerf (Ours)',
                  'SegNerf (SameSrc)', 'DeepLabv3',
                 ]
for m in methods_2d_order:
    if m not in tables['2D_miou_max_level_3']:
        tables['2D_miou_max_level_3'][m]  = np.full(len(cats), -np.inf)
tables[f'2D_miou_max_level_3'] = {k:tables[f'2D_miou_max_level_3'][k] for k in methods_2d_order}


cats[1] = "tables"

for table_name, table in tables.items():
    # print(table_name)
    # if table_name == '2D_uniseg': import pdb; pdb.set_trace()
    if table_name != '2D_miou_max_level_3': continue
    for method in table.keys():

        try:
            table[method][cat_map['avg']] = table[method][~np.isinf(table[method])].mean()
        except:
            pass
    runs_df = pd.DataFrame.from_dict(data=table, columns=cats, orient='index')
    # import pdb; pdb.set_trace()
    runs_df.to_csv(f"{table_name}_val.csv", float_format='%.2f', index_label='Name')


# rec_columns = []
# for m in range(len(rec_3d_metric_list)):
#     metric = rec_3d_metric_list[m].split('_')[2]
#     rec_columns.extend([c+metric for c in cats])

# for table_name, table in rec_tables.items():

#     runs_df = pd.DataFrame.from_dict(data=table, columns=rec_columns, orient='index')
#     # import pdb; pdb.set_trace()
#     runs_df.to_csv(f"{table_name}_val.csv", float_format='%.2f', index_label='Name')
